Toward Standardized Performance Evaluation of Flow-guided Nanoscale Localization

Nanoscale devices with Terahertz (THz) communication capabilities are envisioned to be deployed within human bloodstreams. Such devices will enable fine-grained sensing-based applications for detecting early indications (i.e., biomarkers) of various health conditions, as well as actuation-based ones such as targeted drug delivery. Associating the locations of such events with the events themselves would provide an additional utility for precision diagnostics and treatment. This vision yielded a new class of in-body localization coined under the term "flow-guided nanoscale localization". Such localization can be piggybacked on THz communication for detecting body regions in which biological events were observed based on the duration of one circulation of a nanodevice in the bloodstream. From a decades-long research on objective benchmarking of "traditional" indoor localization, as well as its eventual standardization (e.g., ISO/IEC 18305:2016), we know that in early stages the reported performance results were often incomplete (e.g., targeting a subset of relevant performance metrics), carrying out benchmarking experiments in different evaluation environments and scenarios, and utilizing inconsistent performance indicators. To avoid such a "lock-in" in flow-guided localization, in this paper we propose a workflow for standardized performance evaluation of such localization. The workflow is implemented in the form of an open-source simulation framework that is able to jointly account for the mobility of the nanodevices, in-body THz communication between with on-body anchors, and energy-related and other technological constraints (e.g., pulse-based modulation) at the nanodevice level. Accounting for these constraints, the framework is able to generate the raw data that can be streamlined into different flow-guided localization solutions for generating standardized performance benchmarks.

==> images/visualize_exec_times.py <==
# importing package
import matplotlib.pyplot as plt
 
# create data
x = [1, 4, 8, 12, 16, 20]
labels = ['1', '4', '8', '12', '16', '20']
y1 = [165.09392, 49.18463, 30.04779, 26.28565, 25.06463, 25.19794]
y2 = [5.02, 4.89, 4.69, 5.12, 5.01, 5.01]
 
# plot bars in stack manner
plt.bar(x, y1, color='#fdbb84', label='Raw data generation')
plt.bar(x, y2, bottom=y1, label='Streamlined performance benchmarking')
plt.grid()
plt.legend(fontsize=14)
plt.xlabel("Number of CPUs", fontsize=16)
plt.ylabel("Execution time [min]", fontsize=16)
plt.xticks(x, labels, fontsize=14)
plt.yticks(fontsize=14)
plt.show()
